High-precision evaluation of Wigner's d-matrix by exact diagonalization

The precise calculations of the Wigner's d-matrix are important in various research fields. Due to the presence of large numbers, direct calculations of the matrix using the Wigner's formula suffer from loss of precision. We present a simple method to avoid this problem by expanding the d-matrix into a complex Fourier series and calculate the Fourier coefficients by exactly diagonalizing the angular-momentum operator $J_{y}$ in the eigenbasis of $J_{z}$. This method allows us to compute the d-matrix and its various derivatives for spins up to a few thousand. The precision of the d-matrix from our method is about $10^{-14}$ for spins up to $100$.

==> Wigner_d.f90 <==
!************************************************************************************************************************************************************ 
!  FUNCTIONS: Wigner's d-matrix
!  Methods: (a) Complex Fourier-series expansion of the d-matrix; 
!           (b) the Fourier coefficients are obtained by numerical diagonalizing the angular-momentum operator Jy, using the ZHBEV subroutine of LAPACK.
!
!  update:  (y/m/d) 2015/09/30 by G.R.J
!*************************************************************************************************************************************************************
!    
!   [1] The defination of the term X_{m}=<j,m-1|J_{-}|j,m>, where J_{-} is the ladder operator, 
!       obeying J_{-}|j,m>=X_{m} |j,m-1>, and {|j,m>} eigenvectors of the angular-momentum operator Jz.  
!+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++	
    function X(j,n)
	real*8 X,n,j
	  X=dsqrt((j+n)*(j-n+1.d0))
	end 

!****************************************************************************************************
!   [2]  The Hermitian matrix of J_{y}
!******************************************************************************************************
	subroutine coeffi(A,Ndim)
	implicit real*8 (a-h,o-z)
	external X
 	integer Ndim,m
    real*8 jmq
	COMPLEX*16 A(Ndim,Ndim), im
! +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
    im=(0.d0,1.d0)
    jmq=(dble(Ndim)-1.d0)/2.d0
  	do i=1,Ndim
		do j=1,Ndim
            A(i,j)=0.d0

           if(i.eq.1) then
	        A(i,i+1)=X(jmq,dble(i)-jmq)*im/(2.d0)
            endif
            if(i.eq.Ndim) then
	        A(i,i-1)=-X(jmq,-dble(i)+jmq+2)*im/(2.d0)
            endif
             
 	       if((i.gt.1).and.(i.lt.Ndim))then
    	        A(i,i+1)=X(jmq,dble(i)-jmq)*im/(2.d0)
	            A(i,i-1)=-X(jmq,-dble(i)+jmq+2)*im/(2.d0)
	       endif
   	    enddo
    enddo
	return
    end

!**************************************************************************************************************************
!   [3] Calculation of the eigenvalues and the right eigenvectors for the Hermitian matrix J_{y}, 
!       using ZHBEV subroutine of LAPACK.            
!****************************************************************************************************************************
    subroutine eigen(A,Eigenvalue,Eigenvec,Ndim)
    character *1 JOBZ,UPLO
    integer Ndim,KD,LDAB,LDZ,INFO
    double precision Eigenvalue(Ndim)
    double precision,allocatable:: RWORK(:)
    double complex,allocatable:: WORK(:),AB(:,:)
    double complex Eigenvec(Ndim,Ndim),A(Ndim,Ndim)
! +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   JOBZ='V'
   UPLO='U'
   KD=1
   LDAB=KD+1
   LDZ=max(1,Ndim)
   INFO=0
   allocate(AB(LDAB,Ndim),WORK(Ndim),RWORK(max(1,3*Ndim-2)))

   call coeffi(A,Ndim)
    	do i=1,Ndim
		  do j=i,Ndim
		   if(max(1,j-kd).le.i) then
            AB(KD+1+i-j,j)=A(i,j)
		   end if
          enddo
        enddo

   call ZHBEV (JOBZ, UPLO, Ndim, KD, AB, LDAB, Eigenvalue, Eigenvec, LDZ, WORK, RWORK,INFO)

   deallocate(RWORK,WORK,AB)

   end


!**************************************************************************************************************************
!   [4] The subroutine to calculate the Wigner-d matrix and its first-order derivative with various mv and nv for a given {j,theta}
!****************************************************************************************************************************
	subroutine Wigner_dmatrix(jmq,theta,wd_matrix,diffwd_matrix)
	integer Ndim,ixx,iyy,mu
    real *8 jmq, mvar, nvar,theta, wd, wdderivative, wd_matrix(int(2*jmq+1),int(2*jmq+1)), diffwd_matrix(int(2*jmq+1),int(2*jmq+1))
	double complex  inum
	double precision,allocatable :: Evalue(:),Eigenvalue(:)
    double complex,allocatable :: coeffimatrix(:,:), Eigenvector(:,:)
! +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++	
	inum=(0.d0,1.d0)
    Ndim=int(2.d0*jmq+1.d0)

    allocate(Evalue(Ndim),coeffimatrix(Ndim,Ndim),Eigenvector(Ndim,Ndim),Eigenvalue(Ndim))

    call coeffi(coeffimatrix,Ndim)	 
    call eigen(coeffimatrix,Eigenvalue,Eigenvector,Ndim)

     do ixx=1,Ndim
	   do iyy=1,Ndim
         
	      wd=0.d0
		  wdderivative=0.d0
		 
 	      do mu=1,Ndim
		     if(dble(int(jmq)).eq.jmq) then
                Evalue(mu)=dble(floor(Real(Eigenvalue(mu))+0.5d0))
			 else
                Evalue(mu)=dble(floor(Real(Eigenvalue(mu)))+0.5d0)
			 endif
                wd=wd+exp(-inum*Evalue(mu)*theta)*Eigenvector(ixx,mu)*dconjg(Eigenvector(iyy,mu))
                wdderivative=wdderivative+(-inum*Evalue(mu))*exp(-inum*Evalue(mu)*theta)*Eigenvector(ixx,mu)*dconjg(Eigenvector(iyy,mu))
		  enddo    
		  
		  wd_matrix(ixx,iyy)=wd
		  diffwd_matrix(ixx,iyy)=wdderivative
		end do
	 end do
		                        
    deallocate(Evalue, coeffimatrix, Eigenvector,Eigenvalue)
	return
    end


!*********************************************************************************************************************
!	[5] MAIN PROGRAM
!*********************************************************************************************************************
	Program	Main
	external Wigner_dmatrix 
	real*8 jmq,mv,nv,theta,pi
	integer Ndim
	double precision,allocatable :: wd_matrix(:,:), diffwd_matrix(:,:)

    pi=acos(-1d0)

!+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!   (i) Compute an element of the Wigner's d-matrix, i.e., d^{j}_{mv,nv}(\theta) for given {j,mv,nv,theta}, with the results printed on screen.
! +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   if(1.eq.0) then   
    jmq=1/2.d0
	Ndim=int(2.d0*jmq+1.d0)
	mv=1/2.d0
	nv=-1/2.d0
	theta=pi/dble(6.0)
        	  
   	    allocate(wd_matrix(Ndim,Ndim), diffwd_matrix(Ndim,Ndim))

	    call Wigner_dmatrix(jmq,theta,wd_matrix,diffwd_matrix)
		    	                
		print *, "For given {j,m,n,\theta}=", jmq, ",", mv, ",", nv, ",", theta, ", the element of Wigner's d-matrix=", wd_matrix(jmq+mv+1,jmq+nv+1), ", and its 1th-order derivative=", diffwd_matrix(jmq+mv+1,jmq+nv+1)
			       
	    deallocate(wd_matrix, diffwd_matrix)
    pause
   endif
!+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!   (ii) Compute all the elements of the Wigner's d-matrix for given {j,theta}. 
! ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

   open(1,FILE='wdj100_18piov36.dat',status='unknown')
   open(2,FILE='wdj100diff_18piov36.dat',status='unknown')

     jmq=100.d0
	 Ndim=int(2.d0*jmq+1.d0)
     theta=18.d0*pi/dble(36.0)
        	  
   	 allocate(wd_matrix(Ndim,Ndim),diffwd_matrix(Ndim,Ndim))
	  call Wigner_dmatrix(jmq,theta,wd_matrix,diffwd_matrix)
		do i=1,Ndim
    	      mv=-dble(Ndim-1)/2.0+dble(i)-1.d0
		      do j=1,Ndim
	              nv=-dble(Ndim-1)/2.0+dble(j)-1.d0
			         write(1,*) mv, nv, wd_matrix(i,j)
					 write(2,*) mv, nv, diffwd_matrix(i,j)
			       print *, mv,nv, wd_matrix(i,j)	
    	      end do 
	   end do  
	 deallocate(wd_matrix, diffwd_matrix)
   end

